The Exponential Capacity of Dense Associative Memories

Recent generalizations of the Hopfield model of associative memories are able to store a number $P$ of random patterns that grows exponentially with the number $N$ of neurons, $P=\exp(\alpha N)$. Besides the huge storage capacity, another interesting feature of these networks is their connection to the attention mechanism which is part of the Transformer architectures widely applied in deep learning. In this work, we study a generic family of pattern ensembles using a statistical mechanics analysis which gives exact asymptotic thresholds for the retrieval of a typical pattern, $\alpha_1$, and lower bounds for the maximum of the load $\alpha$ for which all patterns can be retrieved, $\alpha_c$, as well as sizes of attraction basins. We discuss in detail the cases of Gaussian and spherical patterns, and show that they display rich and qualitatively different phase diagrams.

==> figures/energy.jl <==
using Hopfield: MHC
using DrWatson
using DataFrames, CSV
using Plots, StatsPlots
using ScienceProjectTemplate: combine_results
using DataFramesMeta
using LsqFit
using LaTeXStrings

# first reprocess the data
include(datadir("process_data.jl"))

function plot_energyξ1(df; 
            α = 0.2, 
            Ns = nothing, 
            xlims=:auto,
            ylims=:auto,
            ξtype=:gauss,
            )

    df = @rsubset(df, :α == α)
    if Ns === nothing
        Ns = sort(unique(df.N))
    end
    dfs = Dict{Int, DataFrame}()
    for N in Ns
        dfs[N] = @rsubset(df, :α == α, :N == N)
    end
    p = plot(; title = "Energy at ξ₁. α=$α",
            xlabel = "λ", ylabel = "E", 
            xlims,
            ylims,
            )
    for N in Ns
        # df = dfs[N]
        # plot!(df.λ, df.energy, yerr = getproperty(df,Symbol(col, "_err")), label = "N = $N", msc=:auto)
        @df dfs[N] plot!(:λ, :energy, yerr = :energy_err, label = "N=$N", msc=:auto)
    end
    λs = range(0, 1, length=10000)
    Etheory = MHC.energy.(α, λs; ξtype)
    plot!(λs, Etheory, label = "E theory", c=:black)
    
    # Etheory_marc = MHC.energy_marc.(α, λs; ξtype)
    # plot!(λs, Etheory_marc, label = "E theory marc", c=:black)
    
    return p
end

# sqnorm∇E,sqnorm∇E_err,∇Epar,∇Epar_err,sqnorm∇Eperp,sqnorm∇Eperp_err
function plot_gradenergyξ1(df; 
            α = 0.2, 
            Ns = nothing, 
            xlims=:auto,
            ylims=:auto,
            ξtype=:gauss,
            )

    λtheory = range(0, 1, length=10000)
    
    df = @rsubset(df, :α == α)
    if Ns === nothing
        Ns = sort(unique(df.N))
    end
    dfs = Dict{Int, DataFrame}()
    for N in Ns
        dfs[N] = @rsubset(df, :α == α, :N == N)
    end
    p1 = plot(; title = "norm ∇E at ξ₁. α=$α",
            xlabel = "λ", ylabel = L"\frac{1}{N} |\nabla E\,|^2",
            xlims, ylims=ylims[1],
            yscale=:linear)
    for N in Ns
        @df dfs[N] plot!(:λ, :sqnorm∇E, yerr = :sqnorm∇E_err, label = "N=$N", msc=:auto)
    end
    ytheory = MHC.sqnorm∇Eξ1.(α, λtheory; ξtype)
    plot!(λtheory, ytheory, label = "theory", c=:black)
    vline!([MHC.λstab(α; ξtype)], label = "λstab", c=:black, ls=:dash)
    
    p2 = plot(; title = "radial ∇E at ξ₁. α=$α",
            xlabel = "λ", ylabel = L"\frac{1}{\sqrt{N}} \nabla E_{\parallel}",
            xlims, ylims=ylims[2],
            yscale=:linear)
    for N in Ns
        @df dfs[N] plot!(:λ, :∇Epar, yerr = :∇Epar_err, label = "N=$N", msc=:auto)
    end
    ytheory = MHC.∇Eparξ1.(α, λtheory; ξtype)
    plot!(λtheory, ytheory, label = "theory", c=:black)
    vline!([MHC.λstab(α; ξtype)], label = "λstab", c=:black, ls=:dash)

    
    p3 = plot(; title = "tangential ∇E at ξ₁. α=$α",
            xlabel = "λ", ylabel = L"\frac{1}{N} |\nabla E_{\perp}|^2",
            xlims, ylims=ylims[3],
            yscale=:linear)
    for N in Ns
        @df dfs[N] plot!(:λ, :sqnorm∇Eperp, yerr = :sqnorm∇Eperp_err, label = "N=$N", msc=:auto)
    end
    ytheory = MHC.sqnorm∇Eperpξ1.(α, λtheory; ξtype)
    plot!(λtheory, ytheory, label = "theory", c=:black)
    vline!([MHC.λstab(α; ξtype)], label = "λstab", c=:black, ls=:dash)
    
    
    # Etheory = MHC.energy.(α, λs; ξtype)
    # plot!(λs, Etheory, label = "E theory", c=:black)

    p = plot(p1, p2, p3, layout = (1, 3), size = (1200, 400),
            margin=8Plots.mm)
    return p
end


let ξtype = :gauss
    resfile = datadir("processed", "modern_hopfield_ξ$(ξtype)", "energy.csv")
    df = CSV.read(resfile, DataFrame)

    p1 = plot_energyξ1(df; α=0.1, ylims=(-0.7, -0.45), xlims=(0, 0.4), ξtype)
    p2 = plot_energyξ1(df; α=0.2, ylims=(-0.7, -0.45), xlims=(0, 0.4), ξtype)
    p3 = plot_energyξ1(df; α=0.4, ylims=(-1, -0.45), xlims=(0, 1), ξtype)

    plot(p1, p2, p3, layout=(1,3), size=(1200, 400), margin=8Plots.mm)
    savefig(joinpath(@__DIR__, "fig_energyXi1_Xi$(ξtype).pdf"))

    # p1 = plot_gradenergyξ1(df; α=0.1, xlims=(0.,0.3), ξtype,
    #         ylims=[:auto, :auto, :auto])

    # p2 = plot_gradenergyξ1(df; α=0.2, xlims=(0.,0.6), ξtype,
    #         ylims=[:auto, :auto, :auto])

    
    p3 = plot_gradenergyξ1(df; α=0.4, xlims=(0.,1), ξtype,
            ylims=[:auto, :auto, :auto])
    # p = plot(p1, p2, layout=(2,1), size=(1200, 000),
    #         margin=8Plots.mm)
    savefig(joinpath(@__DIR__, "fig_gradenergyXi1_Xi$(Xitype).pdf"))
end


==> figures/gauss.jl <==
using Hopfield: MHC
using DrWatson
using DataFrames, CSV
using Plots, StatsPlots
using ScienceProjectTemplate: combine_results
using DataFramesMeta
using LsqFit
using LaTeXStrings

function plot_phase_diagram_energyξ1(; ξtype=:gauss)
    λs = 0.002:0.002:1.5
    αstab = MHC.αstab.(λs; ξtype)
    αcond = MHC.αcondensation.(λs; ξtype)
    αLB = MHC.αLB.(λs; ξtype)
    p = plot(; title = "Phase diagram for Gaussian patterns",
            xlabel = L"\lambda", ylabel = L"\alpha", 
            xlims = (0, last(λs)), ylims = (0, 0.8),
            legend = :topleft,
            labelfontsize=14,legendfontsize=14,
            )
    plot!(λs, αstab, label=nothing, fill = (1, 0.3, :red), c=:black, ls=:solid, lw=2)
    plot!(λs, αstab, label=nothing, fill = (0, 0.3, :green), c=nothing)
    # plot!(λs, αLB, label=nothing, fill = (1, 0.3, :red), c=:black, ls=:solid, lw=2)
    plot!(λs, αLB, label=nothing, fill = (0, 0.3, :green), c=:black, ls=:solid, lw=2)
    plot!(λs, αcond, label=nothing, 
        fillrange = min.(αstab, αcond), 
        fillalpha = 0.5,
        fillcolor = :yellow,
        c=:black, ls=:dash)
    plot!(λs, αstab, label=nothing, c=:black, ls=:solid, lw=2)
    
    annotate!(0.77, .26, text(L"\alpha_{*}", :black, :left, 14, rotation=0))
    annotate!(1.3, .46, text(L"\alpha_{1}", :black, :left, 14, rotation=0))
    annotate!(1.3, .13, text(L"\alpha_{c}^{lb}", :black, :left, 14, rotation=0))
    # annotate!(0.7, 0.7, text("Liquid", :red, :right, 25))
    # annotate!(1.8, 0.7, text("Glass", :orange, :right, 25))
    # annotate!(1.4, 0.35, text("retrieval", :green, :right, 25))
    return p
end


ξtype = :gauss
p = plot_phase_diagram_energyξ1(; ξtype)
savefig(joinpath(@__DIR__, "fig_phase_diagram_energyXi1_Xi$(ξtype).pdf")) 





##### ProVE 
# λs = 0.01:0.01:0.5
# # ρstars = MHC.ρstar_largedev.(0.2, λs)
# # Plots.plot(λs, ρs, label="ρ*")
# # MHC.A_largedev.(0.2, 0.35, ρs)
# αLBs = MHC.αLB.(λs)
# Plots.plot(λs, αLBs, label="αLB")

# α = 0.2
# ρs = 0.01:0.001:1
# ϕ(ρ) = 1 / λ * MHC.ψ(α, λ*ρ; ξtype)

# λ = 0.6
# plot(ρs, MHC.A_largedev.(α, λ, ρs), label="A")
# # /plot(ρs, ϕ.(ρs), label="ϕ")
# # plot!(ρs, ρs.^2, label="ρ^2")
# # MHC.ρstar_largedev(α, λ)
# # MHC.A_largedev.(α, λ, ρs)


==> figures/gd.jl <==
using Hopfield: MHC
using DrWatson
using DataFrames, CSV
using Plots, StatsPlots
using ScienceProjectTemplate: combine_results
using DataFramesMeta
using LsqFit
using LaTeXStrings

# first reprocess the data
include(datadir("process_data.jl"))

function plot_αstab_vs_λ_theory()
    λs = 0.:0.001:2
    xtype = :gauss
    p = plot(; title = "Theory pred. for capacity. Gaussian x.",
         xlims = extrema(λs), ylims=(0,1), xlabel=L"\lambda", ylabel=L"\alpha",
         legend = :topleft, 
         legendfontsize=12, labelfontsize=14)
    
    cp = palette(:tab10)
    plot!(λs, MHC.αstab.(λs; xtype, ξtype=:sphere), 
        label = "ξ spherical, exact threshold", c=cp[1], ls=:solid)
    plot!(λs, MHC.αbound_ramsauer.(λs; xtype, ξtype=:sphere), 
        label = "ξ spherical, lower bound Ramsauer '20", c=cp[1], ls=:dash)
    plot!(λs, MHC.αstab.(λs; xtype, ξtype=:gauss), 
        label = "ξ gaussian, exact threshold", c=cp[2], ls=:solid)
    return p
end

function plot_stability(df; 
            α = 0.2, 
            Ns = nothing, 
            xlims=:auto,
            yscale=:identity,
            ylims = yscale == :identity ? :auto : (1e-7, 2.),
            critline = true,
            ξtype = :gauss, 
            plottime=false)

    df = @rsubset(df, :α == α)
    if Ns === nothing
        Ns = sort(unique(df.N))
    end
    dfs = Dict()
    for N in Ns
        dfs[N] = @rsubset(df, :α == α, :N == N)
    end

    p = plot(; title = L"GD - Final dist. from init. cond. $\xi^1$. $\alpha=%$α$",
            xlabel = L"\lambda", 
            ylabel = plottime ? "GD iters" : L"\Delta", 
            legend = :topright,
            yscale,
            ylims,
            xlims,
            legendfontsize=12, labelfontsize=14)
    
    if !plottime
        for N in Ns
            @df dfs[N] plot!(:λ, :Δ0, yerr = :Δ0_err, label = L"N = %$N", msc=:auto)
        end
    else        
        for N in Ns
            @df dfs[N] plot!(:λ, :t, yerr = :t_err, label = L"N = %$N", msc=:auto)
        end
    end
    if critline
        vline!([MHC.λstab(α; ξtype)], label = nothing, ls=:dash, lw=1, color=:black)
    end
    return p
end

function plot_λstab_vs_N(df; kws...)
    plt = plot(; xlabel = L"1/N", ylabel = L"\lambda",
    legendfontsize=14, labelfontsize=14)
    plot_λstab_vs_N!(plt, df; kws...)
end

function plot_λstab_vs_N!(plt, df; α = 0.2, xlims=nothing, ylims=nothing, color=:red)
    df = @rsubset(df, :α == α)
    df = sort(df, [:N, :λ])
    isempty(df) && return plt, nothing
    if xlims === nothing
        xlims = (0, maximum(1 ./ df.N))
    end
    if ylims === nothing
        ylims = (0, maximum(df.λ))
    end

    λs = Float64[]
    Ns = Int[]
    for N in sort(unique(df.N))
        df2 = @rsubset(df, :N == N)
        i = findfirst(r -> r.Δ0  < 0.5, eachrow(df2))
        i === nothing && continue
        push!(λs, df2[i, :λ])
        push!(Ns, N)
    end

    scatter!(plt, 1 ./ Ns, λs;  marker=:circle, label=L"\alpha = %$α", color, 
        legendfontsize=14,labelfontsize=14)
    hline!(plt, [MHC.λstab(α; ξtype=:sphere)]; ls=:dash, lw=1, color, label=nothing)

    function fit_λstab(invNs, λs)
        f(x, p) = p[3] .* x.^2 .+ p[2] .* x .+ p[1]
        p0 = [0., 0., MHC.λstab(α; ξtype=:sphere)]
        fit = curve_fit(f, invNs[1:end], λs[1:end], p0)
        return fit.param, x -> f(x, fit.param)
    end

    params, model = fit_λstab(1 ./ Ns, λs)
    
    xs = range(xlims[1], xlims[2], length=100)
    plot!(plt, xs, model.(xs); color, label=nothing, xlims, ylims)
    return plt, params
end

function plot_basin_gd(df; Ns=nothing, α=0.1, λ=0.2, xlims=:auto, ylims=(0.,1.))
    df = @rsubset(df, :α == α, :λ == λ)
    if Ns === nothing
        Ns = sort(unique(df.N))
    end
    dfs = Dict()
    for N in Ns
        dfs[N] = @rsubset(df, :α == α, :N == N)
    end
    plt = plot(; xlabel = L"\cos(\theta)", ylabel = L"\Delta", 
                title = L"GD starting at angle $\theta$. $\alpha = %$α, \lambda = %$λ$.", 
                xlims, ylims,
                legendfontsize=12, labelfontsize=14)
    for N in Ns
        @df dfs[N] plot!(:q, :Δξ, yerr = :Δξ_err, label = L"N = %$N", msc=:auto)
    end

    qc = MHC.qstab(α, λ; ξtype=:sphere)
    vline!([qc], label = nothing, lw=1, color=:black)
    return plt
end


function plot_basin_gd_qstab(df; Ns=nothing, α=0.1, xlims=:auto, ylims=:auto)
    df = @rsubset(df, :α == α)
    if Ns === nothing
        Ns = sort(unique(df.N))
    end
    dfs = Dict()
    for N in Ns
        dfs[N] = @rsubset(df, :α == α, :N == N)
    end
    plt = plot(; xlabel = L"\lambda", ylabel = L"\cos(\theta_c)", 
                title = L"Size of the  basin. $\alpha = %$α$", 
                xlims, ylims, 
                legendfontsize=12, labelfontsize=14)
    for N in Ns
        @df dfs[N] plot!(:λ, :q, yerr = :q_err, label = L"N = %$N", msc=:auto)
    end

    λtheory = 0.001:0.001:1
    qtheory = [MHC.qstab(α, λ; ξtype=:sphere) for λ in λtheory]
    plot!(λtheory, qtheory; label="theory", color=:black, msc=:auto)
    hline!([MHC.q_gilbert_vershamov(α)]; label="Gilbert-Vershamov", color=:grey, ls=:dash)
    return plt
end

function plot_basin_gd_qstab_theory(; Ns=nothing, αs=[0.01, 0.05,0.1,0.2,0.3,0.4], xlims=:auto, ylims=:auto)
    plt = plot(; xlabel = L"\lambda", ylabel = L"\cos(\theta_c)", 
                title = L"Size of the $\xi^1$ basin.", 
                xlims, ylims, legend=:bottomright, 
                legendfontsize=14,labelfontsize=14)

    # c = palette([:purple, :green], length(αs))
    c = palette(:roma, length(αs))
    # :solar
    for (i, α) in enumerate(reverse(αs))
        λtheory = 0.001:0.001:1
        qtheory = [MHC.qstab(α, λ; ξtype=:sphere) for λ in λtheory]
        plot!(λtheory, qtheory; label=L"\alpha = %$α", color=c[i])
        hline!([MHC.q_gilbert_vershamov(α)]; label=nothing, color=:grey, ls=:dash)
    end
    return plt
end

##########   plot_αstab_vs_λ_theory  ##########

plot_αstab_vs_λ_theory()
savefig(joinpath(@__DIR__, "fig_alphastab_vs_lambda_theory.pdf"))

##########   plot_stability  ##########

for xtype in [:gauss], ξtype in [:gauss, :sphere] 
    resfile = datadir("processed", "modern_hopfield_x$(xtype)_ξ$(ξtype)", "gradient_descent.csv")
    !isfile(resfile) && continue
    df = CSV.read(resfile, DataFrame)
    isempty(df) && continue
    yscale = :identity
    
    p1 = plot_stability(df; α=0.1, xlims=(0.05,0.3), ξtype, yscale)
    p2 = plot_stability(df; α=0.2, xlims=(0.15,0.4), ξtype)
    xlims = ξtype == :gauss ? (0.,1) : (0.4,0.9)
    p3 = plot_stability(df; α=0.4, xlims, ξtype, critline=true)
    p = plot(p1, p2, p3, layout=(1,3),
            plot_title="Final dist. from init. cond. of GD",
            plot_titlevspan=0.12,
            title = [L"\alpha = 0.1" L"\alpha = 0.2" L"\alpha = 0.4"],
            ylabel = [L"\Delta" "" ""],
            size=(1200,300),
            margin=8Plots.mm,
            legendfontsize=10,labelfontsize=14
            )
    savefig(p, joinpath(@__DIR__, "fig_x$(xtype)_Xi$(ξtype)_gd.pdf"))  
end
let xtype=:sphere, ξtype=:sphere
    resfile = datadir("processed", "modern_hopfield_x$(xtype)_ξ$(ξtype)", "gradient_descent.csv")
    df = CSV.read(resfile, DataFrame)
    yscale = :identity
    
    p1 = plot_stability(df; α=0.1, xlims=(0.0,0.2), ξtype, yscale)
    p2 = plot_stability(df; α=0.2, xlims=(0.,0.4), ξtype)
    p3 = plot_stability(df; α=0.4, xlims=(0.4,0.9), ξtype)
    p = plot(p1, p2, p3, layout=(1,3),
            plot_title=L"GD - Dist. from init. cond. $\xi^1$",
            plot_titlevspan=0.1,
            title = [L"\alpha = 0.1" L"\alpha = 0.2" L"\alpha = 0.4"],
            ylabel = [L"\Delta" "" ""],
            size=(1200,300),
            margin=8Plots.mm,
            legendfontsize=12,labelfontsize=14
            )
    savefig(p, joinpath(@__DIR__, "fig_x$(xtype)_Xi$(ξtype)_gd.pdf"))
    
    p1t = plot_stability(df; α=0.1, xlims=(0.0,0.2), ξtype, yscale, plottime=true)
    p2t = plot_stability(df; α=0.2, xlims=(0.,0.4), ξtype, plottime=true)
    p3t = plot_stability(df; α=0.4, xlims=(0.4,0.9), ξtype, plottime=true)
    pt = plot(p1t, p2t, p3t, layout=(1,3),
            plot_title=L"GD - Num. iters from init. cond. $\xi^1$. maxiters = 1k.",
            plot_titlevspan=0.1,
            title = [L"\alpha = 0.1" L"\alpha = 0.2" L"\alpha = 0.4"],
            ylabel = ["GD iters" "" ""],
            size=(1200,300),
            margin=8Plots.mm
            )
    savefig(pt, joinpath(@__DIR__, "fig_x$(xtype)_Xi$(ξtype)_gd_times.pdf"))
    
    ptt = plot(p, pt, layout=(2,1), size=(1200,800))
    savefig(ptt, joinpath(@__DIR__, "fig_x$(xtype)_Xi$(ξtype)_gd_all.pdf"))
end

####### plot_λstab_vs_N! ##########
let ξtype = :sphere, xtype =:gauss
    resfile = datadir("processed", "modern_hopfield_x$(xtype)_ξ$(ξtype)", "gradient_descent.csv")
    df = CSV.read(resfile, DataFrame)
    cp = palette(:tab10)
    plt = plot(; xlabel = L"1/N", ylabel = L"\lambda", legend=:right)
    p3, params = plot_λstab_vs_N!(plt, df; α=0.4, color=cp[1])
    p2, params = plot_λstab_vs_N!(plt, df; α=0.2, color=cp[2])
    p1, params = plot_λstab_vs_N!(plt, df; α=0.1, color=cp[3])
    title!(plt, L"Critical $\lambda$ vs $1/N$")
    xlims!(plt, (0, 0.055))
    ylims!(plt, (0, 0.8))
    savefig(plt, joinpath(@__DIR__, "fig_x$(xtype)_Xi$(ξtype)_lambdastab_vs_N.pdf"))
end

###### BASINS ############################

#### span q ####################
let ξtype = :sphere, xtype = :gauss
    α = 0.1
    λ = 0.2
    resfile = datadir("processed", "modern_hopfield_x$(xtype)_ξ$(ξtype)", "basin_gd.csv")
    df = CSV.read(resfile, DataFrame)
    p = plot_basin_gd(df; Ns=nothing, α, λ, xlims=(0.5, 0.7), ylims=(0,1))
    savefig(p, joinpath(@__DIR__, "fig_x$(xtype)_Xi$(ξtype)_basingd_alpha$(α)_lambda$(λ).pdf"))

    ###### critical q ##############
    resfile = datadir("processed", "modern_hopfield_x$(xtype)_ξ$(ξtype)", "basin_gd_qstab.csv")
    df = CSV.read(resfile, DataFrame)
    # p = plot_basin_gd_qstab(df; α, xlims=(0.1, 0.4))
    p = plot_basin_gd_qstab(df; α, xlims=(0., 1), ylims=(0., 1))
    savefig(p, joinpath(@__DIR__, "fig_x$(xtype)_Xi$(ξtype)_basingd_qstab_alpha$(α).pdf"))

    p = plot_basin_gd_qstab_theory(; xlims=(0., 1), ylims=(0., 1))
    savefig(p, joinpath(@__DIR__, "fig_x$(xtype)_Xi$(ξtype)_basingd_qstab_theory.pdf"))
end

# xtype = :sphere; ξtype = :sphere


==> figures/gd_scaled.jl <==
using Hopfield: MHC
using DrWatson
using DataFrames, CSV
using Plots, StatsPlots
using ScienceProjectTemplate: combine_results
using DataFramesMeta
using LsqFit
using LaTeXStrings

# first reprocess the data
include(datadir("process_data.jl"))

function plot_stability(df; 
            α = 0.2,
            a = 0.5,
            Ns = nothing, 
            xlims=:auto,
            yscale=:identity,
            ylims = yscale == :identity ? :auto : (1e-7, 2.),
            critline = true,
            plottime=false)

    df = @rsubset(df, :α == α, :a == a)
    if Ns === nothing
        Ns = sort(unique(df.N))
    end
    dfs = Dict()
    for N in Ns
        dfs[N] = @rsubset(df, :N == N)
    end

    p = plot(; title = "GD - Dist. from init. cond. ξ₁. P=exp($alpha N^(1-$a))",
            xlabel = "λ", 
            ylabel = plottime ? "GD iters" : "dist(x, ξ₁)", 
            legend = :topright,
            yscale,
            ylims,
            xlims)
    
    if !plottime
        for N in Ns
            @df dfs[N] plot!(:λ, :Δ0, yerr = :Δ0_err, label = "N = $N", msc=:auto)
        end
    else        
        for N in Ns
            @df dfs[N] plot!(:λ, :t, yerr = :t_err, label = "N = $N", msc=:auto)
        end
    end
    if critline
        vline!([α], label = nothing, ls=:dash, lw=1, color=:black)
    end
    return p
end

for xtype in [:gauss], ξtype in [:gauss], a in [0.5] 
    resfile = datadir("processed", "modern_hopfield_x$(xtype)_ξ$(ξtype)", "gradient_descent_scaled.csv")
    # !isfile(resfile) && continue
    df = CSV.read(resfile, DataFrame)
    # isempty(df) && continue
    
    p1 = plot_stability(df; α=0.1, a, xlims=(0.,0.5))
    p2 = plot_stability(df; α=0.2, a, xlims=(0.,1))
    # xlims = ξtype == :gauss ? (0.,1) : (0.4,0.9)
    p3 = plot_stability(df; α=0.4, a, xlims=(0.,1))
    p = plot(p1, p2, p3, layout=(1,3),
            plot_title=L"Final dist. from init. cond. of GD. $a=%$a$",
            plot_titlevspan=0.12,
            title = [L"\alpha = 0.1" L"\alpha = 0.2" L"\alpha = 0.4"],
            ylabel = [L"\Delta" "" ""],
            xlabel = L"\tilde{\lambda}",
            size=(1200,300),
            margin=6Plots.mm,
            legend = :outertopright
            )
    savefig(p, joinpath(@__DIR__, "fig_x$(xtype)_Xi$(ξtype)_a=$(a)_gd_scaled.pdf"))  
end

for xtype in [:gauss], ξtype in [:gauss], a in [0.75] 
    resfile = datadir("processed", "modern_hopfield_x$(xtype)_ξ$(ξtype)", "gradient_descent_scaled.csv")
    # !isfile(resfile) && continue
    df = CSV.read(resfile, DataFrame)
    # isempty(df) && continue
    
    p1 = plot_stability(df; α=0.1, a, xlims=(0.,0.5))
    p2 = plot_stability(df; α=0.2, a, xlims=(0.,1))
    p3 = plot_stability(df; α=0.4, a, xlims=(0.,1))
    p = plot(p1, p2, p3, layout=(1,3),
            plot_title=L"Final dist. from init. cond. of GD. $a=%$a$",
            plot_titlevspan=0.12,
            title = [L"\alpha = 0.1" L"\alpha = 0.2" L"\alpha = 0.4"],
            ylabel = [L"\Delta" "" ""],
            xlabel = L"\tilde{\lambda}",
            size=(1200,300),
            margin=6Plots.mm,
            legend = :outertopright
            )
    savefig(p, joinpath(@__DIR__, "fig_x$(xtype)_Xi$(ξtype)_a=$(a)_gd_scaled.pdf"))  
end

==> figures/sphere.jl <==
using Hopfield: MHC
using DrWatson
using DataFrames, CSV
using Plots, StatsPlots
using ScienceProjectTemplate: combine_results
using DataFramesMeta
using LsqFit
using LaTeXStrings

function plot_phase_diagram_energyξ1(; ξtype=:sphere)
    λs = 0.001:0.001:2
    αstab = MHC.αstab.(λs; ξtype)
    αcond = MHC.αcondensation.(λs; ξtype)
    p = plot(; title = "Phase diagram for spherical patterns",
            xlabel = L"\lambda", ylabel = L"\alpha", 
            xlims = (0, last(λs)), ylims = (0, 1),
            legend = :topleft,
            labelfontsize=14,
            )
    plot!(λs, αstab, label=nothing, fill = (1, 0.3, :red), c=:black, ls=:solid, lw=2)
    plot!(λs, αstab, label=nothing, fill = (0, 0.5, :green), c=nothing)
    plot!(λs, αcond, label=nothing, c=:black, ls=:dash)
    
    plot!(λs, MHC.αbound_ramsauer.(λs; xtype=:gauss, ξtype=:sphere), 
          label = nothing, c=:black, ls=:dot,
          )
    annotate!(1.05, 0.055, text(L"\textrm{lower\ bound\ from\ Ramsauer\ et\ al. '20}", :black, :left, 10, rotation=2.5))
    annotate!(0.7, 0.12, text(L"\alpha_{*}", :black, :left, 14, rotation=0))
    annotate!(0.6, 0.4, text(L"\alpha_{c}", :black, :left, 14, rotation=0))
    # annotate!(0.8, 0.8, text("Liquid", :red, :right, 25))
    # annotate!(1.9, 0.65, text("glassy", :red, :right, 30))
    # annotate!(1.8, 0.55, text("Retrieval", :green, :right, 25))
    return p
end


ξtype = :sphere
p = plot_phase_diagram_energyξ1(; ξtype)
savefig(joinpath(@__DIR__, "fig_phase_diagram_energyXi1_Xi$(ξtype).pdf")) 

MHC.mstationary(0.1, 0.5; ξtype=:sphere)


function plot_basin()
    p = plot(; xlims=(0,2), ylims=(0,1),
        xlabel = "λ", ylabel = L"\cos(\theta_{\textit{max}})", 
        title = "GD - Size of the ξ₁ basin")
    λs = 0.001:0.001:2
    for α in reverse(0.05:0.05:0.5)
        qtheory = [MHC.qstab(α, λ; ξtype=:sphere) for λ in λs]
        plot!(λs, qtheory; label="α = $α", msc=:auto)
    end

    # α = 0.1
    # condensed = [MHC.iscondensed(α, λ; ξtype=:sphere) for λ in λs]
    # hline!([MHC.q_gilbert_vershamov(α)]; label="Gilbert-Vershamov", color=:grey, ls=:dash)
    # plot!(λs, condensed; label="cond", msc=:auto)
        
    return p
end

plot_basin()

nothing
